Intersection Numbers from Higher-order Partial Differential Equations

We propose a new method for the evaluation of intersection numbers for twisted meromorphic $n$-forms, through Stokes' theorem in $n$ dimensions. It is based on the solution of an $n$-th order partial differential equation and on the evaluation of multivariate residues. We also present an algebraic expression for the contribution from each multivariate residue. We illustrate our approach with a number of simple examples from mathematics and physics.

==> anc/algebraic_residue.m <==
(*
=====================================================================
Intersection Numbers from Higher-order Partial Differential Equations
=====================================================================
Authors: Vsevolod Chestnov, Hjalte Frellesvig, Federico Gasparotto,
         Manoj K. Mandal, Pierpaolo Mastrolia.
=====================================================================
File version 1.2

This file contains Mathematica expressions for the algebraic solution for the residues
discussed in section 4 and appendix C, in particular eq. C.21.
We also add a Mathematica notebook which reads this file and illustrates its use.
For questions about the paper or the files please ask the authors.
*)

<< "Combinatorica`"
(*This is needed for the KSetPartitions function*)

KSP = Function[{sets, kk}, 
   Union[Map[Union, KSetPartitions[sets, kk]]]];

LeadingPole = 
  Function[{var, func}, ((func /. {var -> var + O[var]^2} /. a_List :> Take[a, 1] // Normal // Exponent[#, var] &) /. (-Infinity) -> 0)];

(*This is eq. C.33*)
Snk = Function[{nn, kk, ii, lam}, 
   Module[{oneton, coulist, cou, partlist, part, lamprod, res},
    oneton = Table[i, {i, nn}];
    coulist = Subsets[oneton, nn - kk];
    res = 0;
    Do[
     cou = coulist[[i]];
     lamprod = Product[lam[[cou[[l]]]], {l, Length[cou]}];
     partlist = KSP[Complement[oneton, cou], kk];
     Do[
      part = partlist[[j]];
      res += lamprod*Product[Product[ii[[yy, part[[yy, zz]]]], {zz, Length[part[[yy]]]}], {yy, Length[part]}];
      , {j, Length[partlist]}];
     , {i, Length[coulist]}];
    res]];

(*This is from section C.4*)
GEQ = Function[{a, b}, 
   Apply[And, Table[a[[i]] >= b[[i]], {i, Length[a]}]]];

(*This is eq. C.32*)
Rnk = Function[{nn, kk, alpha, lam, muw}, 
   Module[{res, zeros, mmdifs, bigmax, verybigmax, localcoulist, qr, prei, cur, ii, ii1},
    zeros = Table[0, {nn}];
    Switch[kk
     , 0,
     res = If[alpha === zeros, Product[lam[[i]], {i, 1, nn}], 0];
     , 1,
     res = (Product[(alpha[[i]] + lam[[i]]), {i, 1, nn}] - Product[lam[[i]], {i, 1, nn}])*Apply["w", alpha];
     , _,
     res = 0;
     mmdifs = alpha - kk*muw;
     If[GEQ[mmdifs, zeros],
      bigmax = Apply[Times, (mmdifs + 1)];
      verybigmax = bigmax^(kk - 1);
      Do[
       (*verybig loop j*)
       If[j == 0,
        localcoulist = Table[0, {kk - 1}],
        localcoulist = IntegerDigits[j, bigmax, kk - 1];
        ];
       ii = Table[0, {kk}];
       Do[
        (*outer sum loop l*)
        prei = zeros;
        cur = localcoulist[[l]];
        Do[
         (*inner sum loop hh*)
         qr = QuotientRemainder[cur, Product[(mmdifs[[uu]] + 1), {uu, 1, hh - 1}]];
         prei[[hh]] = qr[[1]];
         cur = qr[[2]];
         , {hh, nn, 1, -1}];
        ii[[l + 1]] = prei + muw;
        , {l, 1, kk - 1}];
       ii1 = alpha - Sum[ii[[q]], {q, 2, kk}];
       If[GEQ[ii1, muw],
        ii[[1]] = ii1;
        res += Snk[nn, kk, ii, lam]*Product[Apply["w", ii[[rr]]], {rr, kk}];
        ];
       , {j, 0, verybigmax - 1}];
      ];
     ];
    res]];


(*This is eq. C.28. Warning: very slow*)
Rfuncgeneral = Function[{nn, alpha, beta, muw},
   Module[{lambda, res},
    lambda = beta + Table["v"[i], {i, nn}];
    res = Sum[Rnk[nn, k, alpha, lambda, muw], {k, 0, nn}];
    res]];

(*This is eq. C.24*)
Rfunc1or = Function[{alpha, beta},
   Module[{lambda, res},
    lambda = beta + "v"[1];
    If[alpha === 0,
     res = lambda;
     ,
     res = alpha*"w"[alpha]
     ];
    res]];

Rfunc1 = Function[{alpha, beta, muw},
   Rfunc1or[alpha[[1]], beta[[1]]]];

(*This is eq. C.11*)
Rfunc2 = Function[{alpha, betain, muw}, Module[{nn, lambda, res, zeros},
    nn = 2;
    lambda = betain + Table["v"[i], {i, nn}];
    zeros = Table[0, {i, nn}];
    If[alpha === zeros,
     res = Product[lambda[[i]], {i, nn}];
     ,
     res = (alpha[[1]]*alpha[[2]] + alpha[[1]]*lambda[[2]] + alpha[[2]]*lambda[[1]])*"w"[alpha[[1]], alpha[[2]]];
     res += Sum[Sum[((alpha[[1]] - j1)*j2)*"w"[alpha[[1]] - j1, alpha[[2]] - j2]*"w"[j1, j2], {j2, muw[[2]], alpha[[2]] - muw[[2]]}], {j1, muw[[1]], alpha[[1]] - muw[[1]]}];
     ];
    res]];

(*This is eq. C.27*)
Rfunc3 = Function[{alpha, betain, muw}, Module[{nn, lambda, res, zeros},
    nn = 3;
    lambda = betain + Table["v"[i], {i, nn}];
    zeros = Table[0, {i, nn}];
    If[alpha === zeros,
     res = Product[lambda[[i]], {i, nn}];
     ,
     res = (Product[(lambda[[i]] + alpha[[i]]), {i, nn}] - Product[lambda[[i]], {i, nn}])*"w"[alpha[[1]], alpha[[2]], alpha[[3]]];
     res += Sum[Sum[Sum[((alpha[[1]] - j1)*j2*(j3 + lambda[[3]]) + (alpha[[2]] - j2)*j3*(j1 + lambda[[1]]) + (alpha[[3]] - j3)*j1*(j2 + lambda[[2]]))*
          "w"[alpha[[1]] - j1, alpha[[2]] - j2, alpha[[3]] - j3]*"w"[j1, j2, j3],
         {j3, muw[[3]], alpha[[3]] - muw[[3]]}], {j2, muw[[2]], alpha[[2]] - muw[[2]]}], {j1, muw[[1]], alpha[[1]] - muw[[1]]}];
     res += Sum[Sum[Sum[Sum[Sum[Sum[(alpha[[1]] - j1 - l1)*j2*l3*"w"[alpha[[1]] - j1 - l1, alpha[[2]] - j2 - l2, alpha[[3]] - j3 - l3]*"w"[j1, j2, j3]*"w"[l1, l2, l3],
             {l3, muw[[3]], alpha[[3]] - j3 - muw[[3]]}], {l2, muw[[2]], alpha[[2]] - j2 - muw[[2]]}], {l1, muw[[1]], alpha[[1]] - j1 - muw[[1]]}],
             {j3, muw[[3]], alpha[[3]] - 2*muw[[3]]}], {j2, muw[[2]], alpha[[2]] - 2*muw[[2]]}], {j1, muw[[1]], alpha[[1]] - 2*muw[[1]]}];
     ];
    res]];

(*Bonus equation: Not in the paper (but eqs. 131-136 from Hjaltes private note) *)
Rfunc4 = Function[{alpha, betain, muw},
   Module[{nn, lambda, res, zeros},
    nn = 4;
    lambda = betain + Table["v"[i], {i, nn}];
    zeros = Table[0, {i, nn}];
    If[alpha === zeros,
     res = Product[lambda[[i]], {i, nn}];
     ,
     res = (Product[(lambda[[i]] + alpha[[i]]), {i, nn}] - Product[lambda[[i]], {i, nn}])*"w"[alpha[[1]], alpha[[2]], alpha[[3]], alpha[[4]]];
     res += Sum[Sum[Sum[Sum[(
            (alpha[[1]] - q1)*(q2*lambda[[3]]*lambda[[4]] + q3*lambda[[2]]*lambda[[4]] + q4*lambda[[2]]*lambda[[3]]) +
             (alpha[[2]] - q2)*(q3*lambda[[1]]*lambda[[4]] + q4*lambda[[1]]*lambda[[3]]) +
             (alpha[[3]] - q3)*q4*lambda[[1]]*lambda[[2]] + (alpha[[1]] - q1)*(q2*q3*lambda[[4]] + q2*q4*lambda[[3]] + q3*q4*lambda[[2]] + q2*q3*q4) +
             (alpha[[2]] - q2)*(q1*q3*lambda[[4]] + q1*q4*lambda[[3]] + q3*q4*lambda[[1]] + q1*q3*q4) +
             (alpha[[3]] - q3)*(q1*q2*lambda[[4]] + q1*q4*lambda[[2]] + q2*q4*lambda[[1]] + q1*q2*q4) +
             (alpha[[4]] - q4)*(q1*q2*lambda[[3]] + q1*q3*lambda[[2]] + q2*q3*lambda[[1]] + q1*q2*q3))*
           Apply["w", alpha - {q1, q2, q3, q4}]*"w"[q1, q2, q3, q4]
          , {q4, muw[[4]], alpha[[4]] - muw[[4]]}], {q3, muw[[3]], alpha[[3]] - muw[[3]]}], {q2, muw[[2]], alpha[[2]] - muw[[2]]}], {q1, muw[[1]], alpha[[1]] - muw[[1]]}];
     res += Sum[Sum[Sum[Sum[Sum[Sum[Sum[Sum[
              ((alpha[[3]] - q3 - p3)*q4*p1*p2 + (alpha[[1]] - q1 - p1)*(q2*(p3*lambda[[4]] + p4*lambda[[3]] + p3*p4) + q3*p4*(p2 + lambda[[2]]) + q4*p2*p3) +
              (alpha[[2]] - q2 - p2)*(q3*p4*lambda[[1]] + p1*(q3*p4 + q4*p3)))*
               Apply["w", alpha - {p1, p2, p3, p4} - {q1, q2, q3, q4}]*"w"[p1, p2, p3, p4]*"w"[q1, q2, q3, q4],
              {p4, muw[[4]], alpha[[4]] - q4 - muw[[4]]}], {p3, muw[[3]], alpha[[3]] - q3 - muw[[3]]}], {p2, muw[[2]], alpha[[2]] - q2 - muw[[2]]}], {p1, muw[[1]], alpha[[1]] - q1 - muw[[1]]}],
                {q4, muw[[4]], alpha[[4]] - 2*muw[[4]]}], {q3, muw[[3]], alpha[[3]] - 2*muw[[3]]}], {q2, muw[[2]], alpha[[2]] - 2*muw[[2]]}], {q1, muw[[1]], alpha[[1]] - 2*muw[[1]]}];
     res += Sum[Sum[Sum[Sum[Sum[Sum[Sum[Sum[Sum[Sum[Sum[Sum[
               (alpha[[1]] - q1 - p1 - k1)*q2*p3*k4*Apply["w", alpha - {p1, p2, p3, p4} - {q1, q2, q3, q4} - {k1, k2, k3, k4}]*"w"[p1, p2, p3, p4]*"w"[q1, q2, q3, q4]*"w"[k1, k2, k3, k4]
                  , {k4, muw[[4]], alpha[[4]] - q4 - p4 - muw[[4]]}], {k3, muw[[3]], alpha[[3]] - q3 - p3 - muw[[3]]}], {k2, muw[[2]], alpha[[2]] - q2 - p2 - muw[[2]]}], {k1, muw[[1]], alpha[[1]] - q1 - p1 - muw[[1]]}],
                    {p4, muw[[4]], alpha[[4]] - q4 - 2*muw[[4]]}], {p3, muw[[3]], alpha[[3]] - q3 - 2*muw[[3]]}], {p2, muw[[2]], alpha[[2]] - q2 - 2*muw[[2]]}], {p1, muw[[1]], alpha[[1]] - q1 - 2*muw[[1]]}],
                    {q4, muw[[4]], alpha[[4]] - 3*muw[[4]]}], {q3, muw[[3]], alpha[[3]] - 3*muw[[3]]}], {q2, muw[[2]], alpha[[2]] - 3*muw[[2]]}], {q1, muw[[1]], alpha[[1]] - 3*muw[[1]]}];
     ];
    res]];

(*Interface to the correct R-function*)
Rfunc = Function[{nn, alpha, beta, muw},
   Module[{lambda, res},
    If[Length[alpha] =!= nn, Print["Wrong alpha!"]];
    If[Length[beta] =!= nn, Print["Wrong beta!"]];
    If[Length[muw] =!= nn, Print["Wrong muw!"]];
    res = Switch[nn,
      1, Rfunc1[alpha, beta, muw],
      2, Rfunc2[alpha, beta, muw],
      3, Rfunc3[alpha, beta, muw],
      4, Rfunc4[alpha, beta, muw],
      _, Rfuncgeneral[nn, alpha, beta, muw]];
    res]];

(*This is eq. C.18*)
Wfunc = Function[{nn, eta, lambda, muw}, Module[{alpha},
    alpha = lambda + nn*muw;
    Rfunc[nn, alpha, eta, muw]]];

(*This is eq. C.22*)
Yfunc = Function[{nn, hh, tau, sig, muw}, 
   Module[{lensig, res, zeros},
    lensig = Length[sig];
    (*Print["Y:   n = ",nn,"  hh = ",hh,"  tau = ",tau,"  sig = ",sig,"   muw = ",muw,"  lensig = ",lensig];*)
    zeros = Table[0, {nn}];
    res = ((-1)^lensig)/Wfunc[nn, hh + tau, zeros, muw];
    Do[
     res *= (Wfunc[nn, hh + Sum[sig[[j]], {j, 1, i - 1}], sig[[i]], muw]/Wfunc[nn, hh + Sum[sig[[j]], {j, 1, i - 1}], zeros, muw]);
     , {i, 1, lensig}];
    res]];

(*This is the VectorCompositions from section 4.1.  It can most definitely be implemented better*)
VC = Function[{inp}, 
   Module[{inpsum, len, startfrom, res, perm, cur, curv},
    len = Length[inp];
    inpsum = Apply[Plus, inp];
    startfrom = {};
    Do[
     curv = Table[KroneckerDelta[i, j], {j, len}];
     Do[
      AppendTo[startfrom, curv];
      , {j, 1, inp[[i]]}];
     , {i, 1, len}];
    startfrom = {startfrom};
    res = {};
    Do[
     perm = {};
     Do[
      perm = Join[perm, Permutations[startfrom[[j]]]];
      , {j, Length[startfrom]}];
     perm = Union[perm];
     res = Join[res, perm];
     startfrom = perm;
     Do[
      cur = perm[[i]];
      cur[[2]] = cur[[2]] + cur[[1]];
      cur = Delete[cur, 1];
      startfrom[[i]] = cur;
      , {i, Length[perm]}];
     startfrom = Union[startfrom];
     , {q, 1, inpsum - 1}];
    AppendTo[res, startfrom[[1]]];
    res]];

(*This is eq. C.21*)
Xfunc = Function[{nn, muphi, muxi, muw}, 
   Module[{res, taumax, summax, tau, cc, curm, siglist, sig, zeros, hmin, hmax, hcoumax, hc, hdif, hh, curh, curres},
    taumax = nn*muw - muphi - muxi - 2;
    res = 0;
    If[Min[taumax] >= 0,
     hmin = muphi - nn*muw + 1;
     zeros = Table[0, {nn}];
     summax = Apply[Times, (taumax + 1)];
     tau = Table[0, {nn}];
     Do[
      cc = tc - 1;
      Do[
       curm = Product[(taumax[[q]] + 1), {q, 1, nn - j}];
       tau[[nn - j + 1]] = IntegerPart[cc/curm];
       cc = Mod[cc, curm];
       , {j, 1, nn}];
      siglist = VC[tau];
      hmax = -muxi - tau - 1;
      hdif = hmax - hmin + 1;
      hcoumax = Apply[Times, hdif];
      If[Min[hdif] > 0,
       Do[
         sig = siglist[[sc]];
         Do[
          hh = Table[0, {nn}];
          Do[
           curh = Product[hdif[[q]], {q, 1, nn - ll}];
           hh[[nn - ll + 1]] = IntegerPart[hc/curh];
           hc = Mod[hc, curh];
           , {ll, 1, nn}];
          hh = hh + hmin;
          curres = Yfunc[nn, hh, tau, sig, muw]*"phi"[hh + nn*muw - 1]*"xi"[-hh - tau - 1];
          curres = curres /. {"phi"[{x1___}] :> "phi"[x1], "xi"[{x1___}] :> "xi"[x1]};
          res += curres;
          , {hc, 0, hcoumax - 1}];
         , {sc, 1, Length[siglist]}];
       ];
      , {tc, 1, summax}];
     ];
    res]];

splitlog = {Log[x1_*x2_] :> Log[x1] + Log[x2], Log[x1_^x2_] :> x2*Log[x1], Log[x1_] /; (IntegerQ[x1] && Not[PrimeQ[x1]]) :> Apply[INTLOG, FactorInteger[x1]], INTLOG[x1___, {x2_, x3_}] :> x3*Log[x2] + INTLOG[x1], INTLOG[] -> 0};

   
(*takes coefficients of coefficients*)
ListCoef = Function[{eks, vars, pows},
   If[Length[vars] == 0, eks, Coefficient[ListCoef[eks, Delete[vars, -1], Delete[pows, -1]], vars[[-1]], pows[[-1]]]]];

   
(*An inteface to eq. C.21 with actual phi, xi, u*)
ExtractResidue = 
  Function[{vars, phiin, xiin, uu}, 
   Module[{nn, user, wweks, wwser, phiser, xiser, muphieks, muxieks, muweks, serlogrule, MMphi, MMxi, MMw, res, needed, neededrhs, neededrules, assum},
    nn = Length[vars];
    assum = Apply[And,Map[(#>0)&,vars]];
    
    (*preliminary expressions to find min and max*)
    user = Normal[Apply[Series[uu, ##, Assumptions->{assum}] &, Table[{vars[[i]], 0, 1}, {i, nn}]]];
    wweks = Log[Factor[user]] //. splitlog;
    wweks = wweks/.{Log[x1_]/;((x1/.Table[vars[[i]]->0,{i,Length[vars]}])<0) -> Log[-x1] + I*Pi};
    wwser = Normal[Apply[Series[wweks, ##, Assumptions->{assum}]&, Table[{vars[[i]], 0, 1}, {i, nn}]]];
    
    (*these are min*)
    serlogrule = Map[(Log[#] -> 0) &, vars];
    muphieks = Map[LeadingPole[#, phiin] &, vars];
    muxieks = Map[LeadingPole[#, xiin] &, vars];
    muweks = Map[LeadingPole[#, Expand[wwser /. serlogrule]] &, vars];
    
    (*these are max (eq. C.46)*)
    MMphi = nn*muweks - muxieks - 2;
    MMxi = nn*muweks - muphieks - 2;
    MMw = (nn + 1)*muweks - muxieks - muphieks - 2;
    
 (*   Print["phi: ",muphieks,"  ",MMphi];
    Print[" xi: ",muxieks,"  ",MMxi];
    Print["  w: ",muweks,"  ",MMw]; *)
    
    (*these are the series expnasions*)
    user = Normal[Apply[Series[uu, ##, Assumptions->{assum}]&, Table[{vars[[i]], 0, MMw[[i]] + 1}, {i, nn}]]];
    wweks = Log[Factor[user]] //. splitlog;
    wweks = wweks/.{Log[x1_]/;((x1/.Table[vars[[i]]->0,{i,Length[vars]}])<0) -> Log[-x1] + I*Pi};
    wwser = Normal[Apply[Series[wweks, ##, Assumptions->{assum}]&, Table[{vars[[i]], 0, MMw[[i]]}, {i, nn}]]];
    
    phiser = Normal[Apply[Series[phiin, ##, Assumptions->{assum}]&, Table[{vars[[i]], 0, MMphi[[i]]}, {i, nn}]]];
    xiser = Normal[Apply[Series[xiin, ##, Assumptions->{assum}]&, Table[{vars[[i]], 0, MMxi[[i]]}, {i, nn}]]];
    
    res = Xfunc[nn, muphieks, muxieks, muweks];
    needed = Union[Cases[res,"phi"[___],All], Cases[res,"xi"[___],All], Cases[res,"w"[___],All], Cases[res,"v"[___],All]];
    neededrhs = needed//.{"phi"[x1___] :> ListCoef[phiser, vars, {x1}], "xi"[x1___] :> ListCoef[xiser, vars, {x1}], "w"[x1___] :> ListCoef[wwser, vars, {x1}], "v"[x1_] :> Coefficient[wwser, Log[vars[[x1]]]]};
    neededrules = Table[needed[[i]]->neededrhs[[i]],{i,Length[needed]}];
    res = res //. neededrules;
    res = Factor[res];
    res]];


==> anc/load_algebraic_residue.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     35476,        934]
NotebookOptionsPosition[     34640,        912]
NotebookOutlinePosition[     34974,        927]
CellTagsIndexPosition[     34931,        924]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
Intersection Numbers from Higher-order Partial Differential Equations
Authors: Vsevolod Chestnov, Hjalte Frellesvig, Federico Gasparotto, Manoj K. \
Mandal, Pierpaolo Mastrolia
Notebook version 1.2

This notebook reads the file which contains Mathematica expressions for the \
algebraic solution for the residues
discussed in section 4 and appendix C, in particular eq. C.21.
For questions about the paper or the files please ask the authors.\
\>", "Text",
 CellChangeTimes->{{3.894612157254018*^9, 
  3.8946122764035187`*^9}},ExpressionUUID->"817fa481-fe6e-487a-a71f-\
bba3f72ff13b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"set", " ", "the", " ", "correct", " ", "path"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"<<", "\"\</MY_PATH/algebraic_residue.m\>\""}], ";"}]}]], "Input",
 CellChangeTimes->{{3.8666033351154413`*^9, 3.866603367372056*^9}, {
   3.8666034094556513`*^9, 3.8666034104184*^9}, {3.866603667540226*^9, 
   3.866603725953076*^9}, {3.86660389369881*^9, 3.866603995641942*^9}, {
   3.866604110186947*^9, 3.866604125141753*^9}, {3.866604262851993*^9, 
   3.866604292278287*^9}, {3.86660434409765*^9, 3.866604406877112*^9}, {
   3.866604568284417*^9, 3.866604708058242*^9}, {3.866605064668294*^9, 
   3.8666051159121523`*^9}, {3.86660522826245*^9, 3.8666052646859303`*^9}, {
   3.8666053161729383`*^9, 3.866605430017548*^9}, {3.8666068286741047`*^9, 
   3.866606990045732*^9}, {3.866607041088756*^9, 3.86660706371805*^9}, {
   3.866607237724451*^9, 3.866607261815631*^9}, {3.8666073057220087`*^9, 
   3.866607337319606*^9}, {3.8666074908430023`*^9, 3.866607535522646*^9}, {
   3.8666075998762827`*^9, 3.866607635076816*^9}, {3.866607777638682*^9, 
   3.866607826515167*^9}, 3.866607857034149*^9, {3.866607904234911*^9, 
   3.866607923003286*^9}, {3.8666121492644463`*^9, 3.8666121941913967`*^9}, {
   3.8666122382311497`*^9, 3.866612242730215*^9}, {3.866612292852147*^9, 
   3.8666123305494432`*^9}, {3.866612380226693*^9, 3.866612381715168*^9}, {
   3.8666131468842783`*^9, 3.8666131923003283`*^9}, {3.866613274891416*^9, 
   3.866613297609453*^9}, {3.866613329029973*^9, 3.866613339361965*^9}, {
   3.866613378876256*^9, 3.866613557074345*^9}, {3.866613594250421*^9, 
   3.866613737748814*^9}, {3.866613801965126*^9, 3.866613802243208*^9}, {
   3.8666138510818777`*^9, 3.86661390216646*^9}, {3.8666139711072206`*^9, 
   3.866614002964849*^9}, {3.866614149699726*^9, 3.866614152517642*^9}, {
   3.866614243957735*^9, 3.866614249920335*^9}, {3.866614326365039*^9, 
   3.866614357195752*^9}, {3.866614511185305*^9, 3.866614617852652*^9}, {
   3.866614762670844*^9, 3.8666147628405657`*^9}, {3.866614801699044*^9, 
   3.866614803963571*^9}, {3.866614964823283*^9, 3.866615000072288*^9}, {
   3.8666150617941*^9, 3.8666151532994347`*^9}, {3.8666152361061563`*^9, 
   3.8666152483993177`*^9}, {3.86661533992572*^9, 3.866615515488422*^9}, {
   3.866615592566629*^9, 3.8666155952024097`*^9}, {3.866615625592226*^9, 
   3.866615627895721*^9}, {3.866616844025155*^9, 3.8666168463839912`*^9}, {
   3.86661712396074*^9, 3.8666171504826937`*^9}, {3.866617195203088*^9, 
   3.866617206795762*^9}, {3.866617312353047*^9, 3.866617316824378*^9}, {
   3.866617485902728*^9, 3.866617494786743*^9}, {3.867035359921589*^9, 
   3.867035365274765*^9}, {3.8670354361270037`*^9, 3.8670354363118343`*^9}, {
   3.867752263822311*^9, 3.867752401616816*^9}, {3.8677525139781923`*^9, 
   3.867752514538412*^9}, {3.8677526043844213`*^9, 3.867752630535769*^9}, {
   3.867752706637158*^9, 3.867752717341303*^9}, {3.8677528582931023`*^9, 
   3.8677529740317802`*^9}, {3.8677531168011627`*^9, 3.867753380693852*^9}, {
   3.86775349222078*^9, 3.8677535208444843`*^9}, {3.867753566289154*^9, 
   3.867753648815422*^9}, {3.867753691570018*^9, 3.867753722264974*^9}, {
   3.8677537799435663`*^9, 3.8677537915822783`*^9}, {3.867753824199329*^9, 
   3.867753872582651*^9}, {3.867753911217956*^9, 3.867753985778819*^9}, {
   3.867754030010543*^9, 3.8677540312263947`*^9}, {3.867754065426165*^9, 
   3.867754078752411*^9}, {3.8677541342172003`*^9, 3.86775417495428*^9}, {
   3.86775421920409*^9, 3.867754273439044*^9}, {3.867754350968935*^9, 
   3.867754367494673*^9}, {3.867754441005447*^9, 3.8677544587400007`*^9}, {
   3.867754630444584*^9, 3.8677546612292023`*^9}, {3.867754700647492*^9, 
   3.8677547016906643`*^9}, {3.867754769490241*^9, 3.867754776102766*^9}, {
   3.86775488168462*^9, 3.867754895460462*^9}, {3.867754941103441*^9, 
   3.867754957728368*^9}, {3.867755199319743*^9, 3.867755238196803*^9}, {
   3.867755283637279*^9, 3.867755292380721*^9}, {3.867755350499743*^9, 
   3.867755358088744*^9}, {3.867755388570951*^9, 3.867755400027493*^9}, {
   3.867755430375223*^9, 3.867755441080922*^9}, {3.867755560756176*^9, 
   3.8677555825755*^9}, {3.867755624410635*^9, 3.867755672827963*^9}, {
   3.867756047986339*^9, 3.867756081871716*^9}, {3.867756266612751*^9, 
   3.867756346302577*^9}, {3.867756384048765*^9, 3.867756460334437*^9}, {
   3.8677564920413637`*^9, 3.867756517505588*^9}, {3.878626999533351*^9, 
   3.878627000082335*^9}, {3.878627126157878*^9, 3.8786271312669487`*^9}, {
   3.878627804465148*^9, 3.878627806533389*^9}, {3.878634591514866*^9, 
   3.8786345918243723`*^9}, {3.87863467846461*^9, 3.878634745217486*^9}, {
   3.878634810148615*^9, 3.878635511029171*^9}, {3.8786357316954536`*^9, 
   3.8786358194378567`*^9}, {3.878635867497995*^9, 3.8786358678790817`*^9}, {
   3.878635942548943*^9, 3.878635955894293*^9}, {3.8786360383895884`*^9, 
   3.878636128489047*^9}, {3.878636218592333*^9, 3.878636256467013*^9}, {
   3.878636288715667*^9, 3.878636409371949*^9}, {3.8786365017203083`*^9, 
   3.878636658464072*^9}, {3.878647829893156*^9, 3.878647868957574*^9}, {
   3.878647910053342*^9, 3.878647994827675*^9}, {3.878648025933757*^9, 
   3.87864807138837*^9}, {3.878648125691196*^9, 3.8786481627799273`*^9}, {
   3.878648275452167*^9, 3.87864827578024*^9}, {3.87864843043106*^9, 
   3.878648435507395*^9}, {3.878648572955264*^9, 3.878648580662983*^9}, {
   3.878649026673544*^9, 3.878649041742779*^9}, {3.8786496276258383`*^9, 
   3.878649656242793*^9}, {3.878649728190104*^9, 3.878650202565134*^9}, {
   3.878650304430739*^9, 3.87865030501924*^9}, {3.8786505151948967`*^9, 
   3.878650529052026*^9}, {3.878650596008706*^9, 3.878650720149057*^9}, {
   3.878650750366311*^9, 3.878650972117985*^9}, {3.878651005111067*^9, 
   3.878651337544414*^9}, 3.8786513741359863`*^9, {3.8786526387764063`*^9, 
   3.878652663970916*^9}, 3.8786527945752077`*^9, 3.878652848695084*^9, {
   3.878701688684895*^9, 3.878701701326798*^9}, {3.8787017733743753`*^9, 
   3.878701784222269*^9}, {3.878702591765604*^9, 3.878702621872346*^9}, {
   3.8787026671892967`*^9, 3.8787026711803226`*^9}, {3.878702720220326*^9, 
   3.878702725604385*^9}, {3.878703364143998*^9, 3.878703374297217*^9}, {
   3.8787036393424063`*^9, 3.878703647414143*^9}, {3.878703781862611*^9, 
   3.878703790019411*^9}, {3.878704441256138*^9, 3.878704444383947*^9}, {
   3.8787057589421253`*^9, 3.878705799266491*^9}, {3.878705856587699*^9, 
   3.878705962769498*^9}, {3.878706011979122*^9, 3.878706033135519*^9}, {
   3.878706063160192*^9, 3.878706100502555*^9}, {3.878706177908104*^9, 
   3.878706199597281*^9}, {3.878706236662526*^9, 3.87870632671181*^9}, {
   3.8787063998888607`*^9, 3.8787064000279627`*^9}, {3.878706478115403*^9, 
   3.878706522457086*^9}, 3.878706553142778*^9, {3.878706600070869*^9, 
   3.878706625315736*^9}, {3.878706736307148*^9, 3.878706736500211*^9}, {
   3.878706782293314*^9, 3.8787068242237873`*^9}, {3.878706884477688*^9, 
   3.878706884916108*^9}, {3.878707190560791*^9, 3.87870730604235*^9}, {
   3.878707336337241*^9, 3.878707387147829*^9}, {3.878707461754303*^9, 
   3.878707566197659*^9}, {3.878711568839581*^9, 3.878711617830606*^9}, {
   3.878711662501666*^9, 3.8787116683999577`*^9}, {3.8787126789868097`*^9, 
   3.87871267929426*^9}, {3.8787127555635147`*^9, 3.8787127586808653`*^9}, {
   3.878712863753653*^9, 3.878712984913012*^9}, {3.878713086362599*^9, 
   3.878713129815031*^9}, {3.878713167039455*^9, 3.878713235001882*^9}, {
   3.8787132734008293`*^9, 3.878713273834599*^9}, {3.8787133102008953`*^9, 
   3.8787133109776382`*^9}, {3.8787135006861687`*^9, 
   3.8787135276461773`*^9}, {3.878713573658078*^9, 3.878713596591333*^9}, {
   3.878713720117763*^9, 3.878713763236231*^9}, {3.878713843384777*^9, 
   3.878713961915572*^9}, {3.878713992074729*^9, 3.878714054878063*^9}, {
   3.878714088433692*^9, 3.8787141347606916`*^9}, {3.878714182756522*^9, 
   3.8787142766263647`*^9}, {3.878714366946589*^9, 3.878714375137722*^9}, {
   3.878714532242291*^9, 3.878714541902616*^9}, {3.878714575172274*^9, 
   3.878714592570183*^9}, {3.8787146730087557`*^9, 3.87871480923897*^9}, {
   3.8787148597171583`*^9, 3.878714862591497*^9}, {3.8787149052771683`*^9, 
   3.8787150054289513`*^9}, {3.878715077761929*^9, 3.878715123657774*^9}, {
   3.878715160096045*^9, 3.878715208585506*^9}, {3.878715282838625*^9, 
   3.878715346503497*^9}, {3.87871547909512*^9, 3.878715487744323*^9}, {
   3.878715534519889*^9, 3.878715655059959*^9}, {3.8787156982120457`*^9, 
   3.8787157585648317`*^9}, {3.878715796253005*^9, 3.878715820861857*^9}, {
   3.878715871669018*^9, 3.8787158806371613`*^9}, {3.8787159457315893`*^9, 
   3.878715961339416*^9}, 3.878716091168763*^9, {3.8787161336036873`*^9, 
   3.878716156072174*^9}, {3.8787162174135942`*^9, 3.878716222003263*^9}, {
   3.878717710664694*^9, 3.878717778997484*^9}, {3.87871992081779*^9, 
   3.8787199274845343`*^9}, {3.885010143696666*^9, 3.8850101484650593`*^9}, {
   3.8850102222617607`*^9, 
   3.885010242471527*^9}},ExpressionUUID->"6dbacd23-c692-46c4-af5b-\
348e444f563e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"x", "^", "3"}]}], "/", "y"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "x"}], ")"}], "^", "2"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xi", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "x"}], "/", 
     RowBox[{"y", "^", "2"}]}], "*", 
    RowBox[{"(", 
     RowBox[{"1", "-", "y"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"u", "=", 
    RowBox[{
     RowBox[{"x", "^", "gam"}], "*", 
     RowBox[{"y", "^", "gam"}], "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"x", "*", "y"}]}], ")"}], "^", "gam"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"called", " ", "as", " ", 
    RowBox[{"ExtractResidue", "[", 
     RowBox[{"vars", ",", "phi", ",", "xi", ",", "u"}], "]"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"er", "=", 
  RowBox[{"ExtractResidue", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", ",", "y"}], "}"}], ",", "phi", ",", "xi", ",", "u"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.878707597764227*^9, 3.878707606358122*^9}, {
   3.878709837163004*^9, 3.878709886047091*^9}, {3.878711019963138*^9, 
   3.8787110220303164`*^9}, {3.878711147363489*^9, 3.878711151418623*^9}, {
   3.8787111830685062`*^9, 3.8787112060493593`*^9}, {3.878711345412014*^9, 
   3.8787114709214783`*^9}, {3.8787115080062723`*^9, 
   3.8787115083050537`*^9}, {3.8787118464198837`*^9, 3.87871186033075*^9}, 
   3.878712677369074*^9, {3.8787151815556087`*^9, 3.878715183390048*^9}, {
   3.878715451770062*^9, 3.878715454224841*^9}, 3.878715575782832*^9, {
   3.8787158310613422`*^9, 3.878715835491404*^9}, {3.8787162807351513`*^9, 
   3.8787162867014236`*^9}, {3.878717835673381*^9, 3.878717891331213*^9}, {
   3.8787179311544228`*^9, 3.87871797196476*^9}, {3.8787213093267193`*^9, 
   3.878721325027454*^9}, {3.878721499368843*^9, 3.87872150650718*^9}, {
   3.878722484639872*^9, 3.8787225010263433`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"01fcd3d5-2fa2-4bf1-bba8-5782a17200d1"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", "+", 
   SuperscriptBox["gam", "2"]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "gam"}], ")"}], " ", 
   SuperscriptBox["gam", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "gam"}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.878711373746119*^9, 3.878711379916376*^9}, 
   3.878711412543635*^9, {3.878711445782467*^9, 3.878711473533803*^9}, 
   3.878711508930773*^9, 3.878711619055381*^9, 3.8787116717794733`*^9, 
   3.8787117158120623`*^9, 3.878711860767931*^9, 3.87871189160151*^9, {
   3.8787130713724337`*^9, 3.878713131691312*^9}, 3.878713236690605*^9, 
   3.87871327552258*^9, 3.878713312474497*^9, 3.87871350422192*^9, {
   3.878713575617704*^9, 3.878713598111335*^9}, 3.878713721748914*^9, 
   3.87871375248673*^9, 3.878715010218471*^9, 3.878715128735755*^9, {
   3.878715169949246*^9, 3.878715210178586*^9}, 3.878715286731207*^9, 
   3.878715349862343*^9, 3.8787154546783323`*^9, 3.878715489453928*^9, {
   3.8787155598357162`*^9, 3.8787156752741203`*^9}, {3.878715717309698*^9, 
   3.878715759776924*^9}, {3.878715801795014*^9, 3.878715836025196*^9}, 
   3.878716092822633*^9, {3.8787162814070673`*^9, 3.878716287143136*^9}, {
   3.878717783449888*^9, 3.878717807917223*^9}, {3.878717852593128*^9, 
   3.878717892050558*^9}, 3.87871797252739*^9, 3.878718931726309*^9, {
   3.878719349184239*^9, 3.878719370125073*^9}, 3.87871949735086*^9, 
   3.878719557473692*^9, 3.878719626911929*^9, 3.878719803477894*^9, {
   3.8787199187336617`*^9, 3.8787199286466312`*^9}, 3.878719971999749*^9, 
   3.87872001383434*^9, 3.878720087409972*^9, 3.878721093866012*^9, 
   3.878721205175111*^9, {3.8787213100961246`*^9, 3.878721325363605*^9}, 
   3.878721393239861*^9, {3.878721500044982*^9, 3.878721506890398*^9}, {
   3.878722485178896*^9, 3.878722503116329*^9}, 3.885010151506672*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"e80de421-c692-4103-a81a-ed8670ad0350"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"This", " ", "is", " ", "what", " ", "is", " ", "happening", " ", 
    RowBox[{"underneath", ":"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"called", " ", "as", " ", 
    RowBox[{"Xfunc", "[", 
     RowBox[{"n", ",", "muphi", ",", "muxi", ",", "muw"}], "]"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"er2", "=", 
   RowBox[{"Xfunc", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.878717994512804*^9, 3.878718030565538*^9}, {
  3.878719032101499*^9, 3.8787190335913982`*^9}, {3.878721415661483*^9, 
  3.878721442203637*^9}, {3.878722520859861*^9, 3.878722551071121*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"a3b72f9a-cb7c-41db-8f47-68870ef358e0"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"\<\"phi\"\>", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "0"}], "]"}], " ", 
    RowBox[{"\<\"xi\"\>", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "2"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"\<\"v\"\>", "[", "1", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\<\"v\"\>", "[", "2", "]"}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"\<\"phi\"\>", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}]}], "]"}], " ", 
    RowBox[{"\<\"w\"\>", "[", 
     RowBox[{"0", ",", "1"}], "]"}], " ", 
    RowBox[{"\<\"xi\"\>", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "2"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"\<\"v\"\>", "[", "1", "]"}], " ", 
    RowBox[{"\<\"v\"\>", "[", "2", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\<\"v\"\>", "[", "2", "]"}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"\<\"phi\"\>", "[", 
     RowBox[{
      RowBox[{"-", "2"}], ",", "0"}], "]"}], " ", 
    RowBox[{"\<\"w\"\>", "[", 
     RowBox[{"1", ",", "0"}], "]"}], " ", 
    RowBox[{"\<\"xi\"\>", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "2"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"\<\"v\"\>", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"\<\"v\"\>", "[", "1", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\<\"v\"\>", "[", "2", "]"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"\<\"phi\"\>", "[", 
     RowBox[{
      RowBox[{"-", "2"}], ",", 
      RowBox[{"-", "1"}]}], "]"}], " ", 
    RowBox[{"\<\"w\"\>", "[", 
     RowBox[{"0", ",", "1"}], "]"}], " ", 
    RowBox[{"\<\"w\"\>", "[", 
     RowBox[{"1", ",", "0"}], "]"}], " ", 
    RowBox[{"\<\"xi\"\>", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "2"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"\<\"v\"\>", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"\<\"v\"\>", "[", "1", "]"}], " ", 
    RowBox[{"\<\"v\"\>", "[", "2", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\<\"v\"\>", "[", "2", "]"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"\<\"phi\"\>", "[", 
     RowBox[{
      RowBox[{"-", "3"}], ",", "0"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"\<\"w\"\>", "[", 
      RowBox[{"1", ",", "0"}], "]"}], "2"], " ", 
    RowBox[{"\<\"xi\"\>", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "2"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"\<\"v\"\>", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"\<\"v\"\>", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"\<\"v\"\>", "[", "1", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\<\"v\"\>", "[", "2", "]"}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    RowBox[{"\<\"phi\"\>", "[", 
     RowBox[{
      RowBox[{"-", "3"}], ",", 
      RowBox[{"-", "1"}]}], "]"}], " ", 
    RowBox[{"\<\"w\"\>", "[", 
     RowBox[{"0", ",", "1"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"\<\"w\"\>", "[", 
      RowBox[{"1", ",", "0"}], "]"}], "2"], " ", 
    RowBox[{"\<\"xi\"\>", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "2"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"\<\"v\"\>", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"\<\"v\"\>", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"\<\"v\"\>", "[", "1", "]"}], " ", 
    RowBox[{"\<\"v\"\>", "[", "2", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\<\"v\"\>", "[", "2", "]"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"\<\"phi\"\>", "[", 
     RowBox[{
      RowBox[{"-", "3"}], ",", 
      RowBox[{"-", "1"}]}], "]"}], " ", 
    RowBox[{"\<\"w\"\>", "[", 
     RowBox[{"1", ",", "0"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\<\"w\"\>", "[", 
        RowBox[{"0", ",", "1"}], "]"}], " ", 
       RowBox[{"\<\"w\"\>", "[", 
        RowBox[{"1", ",", "0"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"\<\"v\"\>", "[", "1", "]"}], "+", 
         RowBox[{"\<\"v\"\>", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"\<\"w\"\>", "[", 
        RowBox[{"1", ",", "1"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"\<\"xi\"\>", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "2"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"\<\"v\"\>", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"\<\"v\"\>", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"\<\"v\"\>", "[", "1", "]"}], " ", 
    RowBox[{"\<\"v\"\>", "[", "2", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\<\"v\"\>", "[", "2", "]"}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"\<\"phi\"\>", "[", 
     RowBox[{
      RowBox[{"-", "2"}], ",", 
      RowBox[{"-", "1"}]}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\<\"w\"\>", "[", 
        RowBox[{"0", ",", "1"}], "]"}], " ", 
       RowBox[{"\<\"w\"\>", "[", 
        RowBox[{"1", ",", "0"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\<\"v\"\>", "[", "1", "]"}], "+", 
         RowBox[{"\<\"v\"\>", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"\<\"w\"\>", "[", 
        RowBox[{"1", ",", "1"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"\<\"xi\"\>", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "2"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"\<\"v\"\>", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"\<\"v\"\>", "[", "1", "]"}], " ", 
    RowBox[{"\<\"v\"\>", "[", "2", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\<\"v\"\>", "[", "2", "]"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"\<\"phi\"\>", "[", 
     RowBox[{
      RowBox[{"-", "3"}], ",", 
      RowBox[{"-", "1"}]}], "]"}], " ", 
    RowBox[{"\<\"w\"\>", "[", 
     RowBox[{"1", ",", "0"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\<\"w\"\>", "[", 
        RowBox[{"0", ",", "1"}], "]"}], " ", 
       RowBox[{"\<\"w\"\>", "[", 
        RowBox[{"1", ",", "0"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\<\"v\"\>", "[", "1", "]"}], "+", 
         RowBox[{"\<\"v\"\>", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"\<\"w\"\>", "[", 
        RowBox[{"1", ",", "1"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"\<\"xi\"\>", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "2"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"\<\"v\"\>", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"\<\"v\"\>", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"\<\"v\"\>", "[", "1", "]"}], " ", 
    RowBox[{"\<\"v\"\>", "[", "2", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\<\"v\"\>", "[", "2", "]"}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"\<\"phi\"\>", "[", 
     RowBox[{
      RowBox[{"-", "3"}], ",", "0"}], "]"}], " ", 
    RowBox[{"\<\"w\"\>", "[", 
     RowBox[{"2", ",", "0"}], "]"}], " ", 
    RowBox[{"\<\"xi\"\>", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "2"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"\<\"v\"\>", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"\<\"v\"\>", "[", "1", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\<\"v\"\>", "[", "2", "]"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"\<\"phi\"\>", "[", 
     RowBox[{
      RowBox[{"-", "3"}], ",", 
      RowBox[{"-", "1"}]}], "]"}], " ", 
    RowBox[{"\<\"w\"\>", "[", 
     RowBox[{"0", ",", "1"}], "]"}], " ", 
    RowBox[{"\<\"w\"\>", "[", 
     RowBox[{"2", ",", "0"}], "]"}], " ", 
    RowBox[{"\<\"xi\"\>", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "2"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"\<\"v\"\>", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"\<\"v\"\>", "[", "1", "]"}], " ", 
    RowBox[{"\<\"v\"\>", "[", "2", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\<\"v\"\>", "[", "2", "]"}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"\<\"phi\"\>", "[", 
     RowBox[{
      RowBox[{"-", "3"}], ",", 
      RowBox[{"-", "1"}]}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\<\"w\"\>", "[", 
        RowBox[{"1", ",", "0"}], "]"}], " ", 
       RowBox[{"\<\"w\"\>", "[", 
        RowBox[{"1", ",", "1"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"\<\"w\"\>", "[", 
        RowBox[{"0", ",", "1"}], "]"}], " ", 
       RowBox[{"\<\"w\"\>", "[", 
        RowBox[{"2", ",", "0"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\<\"v\"\>", "[", "1", "]"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"\<\"v\"\>", "[", "2", "]"}]}]}], ")"}], " ", 
       RowBox[{"\<\"w\"\>", "[", 
        RowBox[{"2", ",", "1"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"\<\"xi\"\>", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "2"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"\<\"v\"\>", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"\<\"v\"\>", "[", "1", "]"}], " ", 
    RowBox[{"\<\"v\"\>", "[", "2", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\<\"v\"\>", "[", "2", "]"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"\<\"phi\"\>", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}]}], "]"}], " ", 
    RowBox[{"\<\"xi\"\>", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"\<\"v\"\>", "[", "1", "]"}], " ", 
    RowBox[{"\<\"v\"\>", "[", "2", "]"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"\<\"phi\"\>", "[", 
     RowBox[{
      RowBox[{"-", "2"}], ",", 
      RowBox[{"-", "1"}]}], "]"}], " ", 
    RowBox[{"\<\"w\"\>", "[", 
     RowBox[{"1", ",", "0"}], "]"}], " ", 
    RowBox[{"\<\"xi\"\>", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"\<\"v\"\>", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"\<\"v\"\>", "[", "1", "]"}], " ", 
    RowBox[{"\<\"v\"\>", "[", "2", "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"\<\"phi\"\>", "[", 
     RowBox[{
      RowBox[{"-", "3"}], ",", 
      RowBox[{"-", "1"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"\<\"w\"\>", "[", 
      RowBox[{"1", ",", "0"}], "]"}], "2"], " ", 
    RowBox[{"\<\"xi\"\>", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"\<\"v\"\>", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"\<\"v\"\>", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"\<\"v\"\>", "[", "1", "]"}], " ", 
    RowBox[{"\<\"v\"\>", "[", "2", "]"}]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"\<\"phi\"\>", "[", 
     RowBox[{
      RowBox[{"-", "3"}], ",", 
      RowBox[{"-", "1"}]}], "]"}], " ", 
    RowBox[{"\<\"w\"\>", "[", 
     RowBox[{"2", ",", "0"}], "]"}], " ", 
    RowBox[{"\<\"xi\"\>", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"\<\"v\"\>", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"\<\"v\"\>", "[", "1", "]"}], " ", 
    RowBox[{"\<\"v\"\>", "[", "2", "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"\<\"phi\"\>", "[", 
     RowBox[{
      RowBox[{"-", "2"}], ",", "0"}], "]"}], " ", 
    RowBox[{"\<\"xi\"\>", "[", 
     RowBox[{"0", ",", 
      RowBox[{"-", "2"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"\<\"v\"\>", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\<\"v\"\>", "[", "2", "]"}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"\<\"phi\"\>", "[", 
     RowBox[{
      RowBox[{"-", "2"}], ",", 
      RowBox[{"-", "1"}]}], "]"}], " ", 
    RowBox[{"\<\"w\"\>", "[", 
     RowBox[{"0", ",", "1"}], "]"}], " ", 
    RowBox[{"\<\"xi\"\>", "[", 
     RowBox[{"0", ",", 
      RowBox[{"-", "2"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"\<\"v\"\>", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"\<\"v\"\>", "[", "2", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\<\"v\"\>", "[", "2", "]"}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"\<\"phi\"\>", "[", 
     RowBox[{
      RowBox[{"-", "3"}], ",", "0"}], "]"}], " ", 
    RowBox[{"\<\"w\"\>", "[", 
     RowBox[{"1", ",", "0"}], "]"}], " ", 
    RowBox[{"\<\"xi\"\>", "[", 
     RowBox[{"0", ",", 
      RowBox[{"-", "2"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"\<\"v\"\>", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"\<\"v\"\>", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\<\"v\"\>", "[", "2", "]"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"\<\"phi\"\>", "[", 
     RowBox[{
      RowBox[{"-", "3"}], ",", 
      RowBox[{"-", "1"}]}], "]"}], " ", 
    RowBox[{"\<\"w\"\>", "[", 
     RowBox[{"0", ",", "1"}], "]"}], " ", 
    RowBox[{"\<\"w\"\>", "[", 
     RowBox[{"1", ",", "0"}], "]"}], " ", 
    RowBox[{"\<\"xi\"\>", "[", 
     RowBox[{"0", ",", 
      RowBox[{"-", "2"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"\<\"v\"\>", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"\<\"v\"\>", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"\<\"v\"\>", "[", "2", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\<\"v\"\>", "[", "2", "]"}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"\<\"phi\"\>", "[", 
     RowBox[{
      RowBox[{"-", "3"}], ",", 
      RowBox[{"-", "1"}]}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\<\"w\"\>", "[", 
        RowBox[{"0", ",", "1"}], "]"}], " ", 
       RowBox[{"\<\"w\"\>", "[", 
        RowBox[{"1", ",", "0"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"\<\"v\"\>", "[", "1", "]"}], "+", 
         RowBox[{"\<\"v\"\>", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"\<\"w\"\>", "[", 
        RowBox[{"1", ",", "1"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"\<\"xi\"\>", "[", 
     RowBox[{"0", ",", 
      RowBox[{"-", "2"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"\<\"v\"\>", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"\<\"v\"\>", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"\<\"v\"\>", "[", "2", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\<\"v\"\>", "[", "2", "]"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"\<\"phi\"\>", "[", 
     RowBox[{
      RowBox[{"-", "2"}], ",", 
      RowBox[{"-", "1"}]}], "]"}], " ", 
    RowBox[{"\<\"xi\"\>", "[", 
     RowBox[{"0", ",", 
      RowBox[{"-", "1"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"\<\"v\"\>", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"\<\"v\"\>", "[", "2", "]"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"\<\"phi\"\>", "[", 
     RowBox[{
      RowBox[{"-", "3"}], ",", 
      RowBox[{"-", "1"}]}], "]"}], " ", 
    RowBox[{"\<\"w\"\>", "[", 
     RowBox[{"1", ",", "0"}], "]"}], " ", 
    RowBox[{"\<\"xi\"\>", "[", 
     RowBox[{"0", ",", 
      RowBox[{"-", "1"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"\<\"v\"\>", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"\<\"v\"\>", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"\<\"v\"\>", "[", "2", "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"\<\"phi\"\>", "[", 
     RowBox[{
      RowBox[{"-", "3"}], ",", "0"}], "]"}], " ", 
    RowBox[{"\<\"xi\"\>", "[", 
     RowBox[{"1", ",", 
      RowBox[{"-", "2"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"\<\"v\"\>", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\<\"v\"\>", "[", "2", "]"}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"\<\"phi\"\>", "[", 
     RowBox[{
      RowBox[{"-", "3"}], ",", 
      RowBox[{"-", "1"}]}], "]"}], " ", 
    RowBox[{"\<\"w\"\>", "[", 
     RowBox[{"0", ",", "1"}], "]"}], " ", 
    RowBox[{"\<\"xi\"\>", "[", 
     RowBox[{"1", ",", 
      RowBox[{"-", "2"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"\<\"v\"\>", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"\<\"v\"\>", "[", "2", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\<\"v\"\>", "[", "2", "]"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"\<\"phi\"\>", "[", 
     RowBox[{
      RowBox[{"-", "3"}], ",", 
      RowBox[{"-", "1"}]}], "]"}], " ", 
    RowBox[{"\<\"xi\"\>", "[", 
     RowBox[{"1", ",", 
      RowBox[{"-", "1"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"\<\"v\"\>", "[", "1", "]"}]}], ")"}], " ", 
    RowBox[{"\<\"v\"\>", "[", "2", "]"}]}]]}]], "Output",
 CellChangeTimes->{
  3.878718031102401*^9, 3.878718931775384*^9, 3.878719033997757*^9, 
   3.878719370150237*^9, 3.878719497373934*^9, 3.878719557499775*^9, 
   3.878719626955699*^9, 3.878721102322879*^9, 3.878721206064395*^9, {
   3.878721394606345*^9, 3.878721444409315*^9}, {3.878721501363742*^9, 
   3.87872150804093*^9}, {3.87872249043237*^9, 3.8787225031519737`*^9}, 
   3.8850101543921432`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"673544df-d175-4586-9af1-1ad0eeef1e3a"]
}, Open  ]]
},
WindowSize->{1920, 1011},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 594, 13, 180, "Text",ExpressionUUID->"817fa481-fe6e-487a-a71f-bba3f72ff13b"],
Cell[1155, 35, 9056, 127, 55, "Input",ExpressionUUID->"6dbacd23-c692-46c4-af5b-348e444f563e"],
Cell[CellGroupData[{
Cell[10236, 166, 2151, 54, 124, "Input",ExpressionUUID->"01fcd3d5-2fa2-4bf1-bba8-5782a17200d1"],
Cell[12390, 222, 1938, 33, 62, "Output",ExpressionUUID->"e80de421-c692-4103-a81a-ed8670ad0350"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14365, 260, 1030, 26, 78, "Input",ExpressionUUID->"a3b72f9a-cb7c-41db-8f47-68870ef358e0"],
Cell[15398, 288, 19226, 621, 251, "Output",ExpressionUUID->"673544df-d175-4586-9af1-1ad0eeef1e3a"]
}, Open  ]]
}
]
*)


